A Counterexample to the Exact Eight-Point Angular-Energy Conjecture

We give an exact counterexample to the eight-point angular-energy conjecture stated by Mouchet in 2005 and published in 2006. The conjecture specifies both a radical value for the global maximum and a square antiprism with unit-side horizontal squares separated by $h_0=\sqrt{1+2\sqrt{2}}/2$. We prove that the same family at the rational separation $489/500$ has a strictly larger angular sum. The proof reduces the sum of all $168$ angle cosines to a one-variable formula, factors its derivative, and certifies its sign using rational inequalities. We also characterize the unique maximizing separation within this family. All comparisons needed for the counterexample are exact. The result disproves the exact stated conjecture.

==> verify_certificate.py <==
#!/usr/bin/env python3
"""Reproduce the exact certificate and independent numerical checks.

Python 3 standard library only.  Run: python verify_certificate.py

The exact rational certificate proves that F_8 is strictly decreasing on
[489/500, sqrt(1+2*sqrt(2))/2] within the square-antiprism family.
It therefore refutes the value in Conjecture 3 (C8), Section 4.3 of:
Amaury Mouchet, "Upper and lower bounds for an eigenvalue associated with
a positive eigenvector", https://arxiv.org/abs/math/0505541.

The Decimal calculations separately enumerate all 168 angles and are
diagnostic checks; the exact proof does not depend on decimal precision.
"""

from decimal import Decimal, localcontext
from fractions import Fraction
from itertools import combinations
from math import isqrt


class Interval:
    """Closed rational intervals; square roots are rounded out using integers."""

    def __init__(self, lower, upper=None):
        self.lower = Fraction(lower)
        self.upper = self.lower if upper is None else Fraction(upper)
        assert self.lower <= self.upper

    @staticmethod
    def coerce(value):
        return value if isinstance(value, Interval) else Interval(value)

    def __add__(self, other):
        other = self.coerce(other)
        return Interval(self.lower + other.lower, self.upper + other.upper)

    __radd__ = __add__

    def __neg__(self):
        return Interval(-self.upper, -self.lower)

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        other = self.coerce(other)
        endpoints = [a * b for a in (self.lower, self.upper)
                     for b in (other.lower, other.upper)]
        return Interval(min(endpoints), max(endpoints))

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = self.coerce(other)
        assert not other.lower <= 0 <= other.upper
        return self * Interval(1 / other.upper, 1 / other.lower)

    def __rtruediv__(self, other):
        return self.coerce(other) / self

    def sqrt(self, digits=50):
        assert self.lower >= 0
        scale = 10**digits
        lower_integer = isqrt(
            self.lower.numerator * scale**2 // self.lower.denominator
        )
        upper_integer = isqrt(
            self.upper.numerator * scale**2 // self.upper.denominator
        ) + 1
        lower, upper = Fraction(lower_integer, scale), Fraction(upper_integer, scale)
        assert lower**2 <= self.lower and upper**2 >= self.upper
        return Interval(lower, upper)

    def formatted(self, digits=12):
        """Outward decimal enclosure, computed entirely with integers."""
        scale = 10**digits
        floor = self.lower.numerator * scale // self.lower.denominator
        ceil = -((-self.upper.numerator * scale) // self.upper.denominator)

        def render(integer):
            sign = "-" if integer < 0 else ""
            whole, tail = divmod(abs(integer), scale)
            return f"{sign}{whole}.{tail:0{digits}d}"

        return f"[{render(floor)}, {render(ceil)}]"


def interval_quantities(height):
    height = Interval.coerce(height)
    s = Interval(2).sqrt()
    distance_minus = (height * height + 1 - s / 2).sqrt()
    distance_plus = (height * height + 1 + s / 2).sqrt()
    k = 1 / distance_minus + (3 - 2 * s) / distance_plus - 1
    radial = 1 + s + (s - 1) / distance_minus + (s + 1) / distance_plus
    vertical = 2 * height * (1 / distance_minus + 1 / distance_plus)
    value = 4 * (radial * radial + vertical * vertical - 7)
    return k, value


def interval_certificates():
    q = Fraction
    root_lower, root_upper = q(97769858, 10**8), q(97769859, 10**8)
    assert interval_quantities(root_lower)[0].lower > 0
    assert interval_quantities(root_upper)[0].upper < 0
    # Since k is continuous and strictly decreasing, this brackets its unique root.
    # Refine using only signs certified by rational interval arithmetic.
    for _ in range(60):
        midpoint = (root_lower + root_upper) / 2
        midpoint_k = interval_quantities(midpoint)[0]
        if midpoint_k.lower > 0:
            root_lower = midpoint
        elif midpoint_k.upper < 0:
            root_upper = midpoint
        else:
            raise AssertionError("Increase interval precision for root refinement")

    height0 = (1 + 2 * Interval(2).sqrt()).sqrt() / 2
    _, value0 = interval_quantities(height0)
    _, value1 = interval_quantities(q(489, 500))
    _, value_star = interval_quantities(Interval(root_lower, root_upper))
    improvement = value1 - value0
    assert improvement.lower > 0
    print("\nEXACT RATIONAL INTERVAL CERTIFICATES: PASS")
    print("  h_star lies strictly between 97769858/10^8 and 97769859/10^8.")
    print(f"  refined h_star enclosure: {Interval(root_lower, root_upper).formatted(24)}")
    print(f"  F(h0) enclosure: {value0.formatted(15)}")
    print(f"  F(489/500) enclosure: {value1.formatted(15)}")
    print(f"  F(h_star) enclosure: {value_star.formatted(15)}")
    print(f"  improvement enclosure: {improvement.formatted(15)}")
    return root_lower, root_upper


def exact_certificate():
    q = Fraction
    height = q(489, 500)
    sqrt2_lower, sqrt2_upper = q(7071, 5000), q(99, 70)
    distance_minus_lower = q(11177, 10000)
    distance_plus_lower = q(204, 125)
    coefficient_upper = q(429, 2500)

    checks = {
        "lower bound for sqrt(2)": 2 - sqrt2_lower**2,
        "upper bound for sqrt(2)": sqrt2_upper**2 - 2,
        "lower bound for d_minus squared": (
            height**2 + 1 - sqrt2_upper / 2 - distance_minus_lower**2
        ),
        "lower bound for d_plus squared": (
            height**2 + 1 + sqrt2_lower / 2 - distance_plus_lower**2
        ),
        "height h0 squared exceeds h1 squared": (
            (1 + 2 * sqrt2_lower) / 4 - height**2
        ),
    }
    for label, margin in checks.items():
        assert margin > 0, (label, margin)
    assert 3 - 2 * sqrt2_lower == coefficient_upper
    assert coefficient_upper > 0
    # The actual coefficient 3-2*sqrt(2) is positive since 3^2> (2 sqrt(2))^2.
    assert 3**2 > 4 * 2

    reciprocal_sum_upper = (
        1 / distance_minus_lower + coefficient_upper / distance_plus_lower
    )
    assert reciprocal_sum_upper == q(15198311, 15200720)
    assert 1 - reciprocal_sum_upper == q(2409, 15200720)
    assert reciprocal_sum_upper < 1

    print("EXACT CERTIFICATE: PASS")
    for label, margin in checks.items():
        print(f"  {label}: positive rational margin {margin}")
    print("  k(489/500) < -2409/15200720 < 0")
    print("  k'(h) = -h/d_minus^3 - (3-2*sqrt(2))*h/d_plus^3 < 0 for h>0")
    print("  F'(h) = 8*h*(1+sqrt(2))*((sqrt(2)-1)/d_minus^3")
    print("           + (sqrt(2)+1)/d_plus^3)*k(h)")
    print("  Consequently F(489/500) > F(sqrt(1+2*sqrt(2))/2).")


def square_antiprism(height):
    zero, half = Decimal(0), Decimal(1) / 2
    radius = Decimal(1) / Decimal(2).sqrt()
    return [
        (radius, zero, zero),
        (zero, radius, zero),
        (-radius, zero, zero),
        (zero, -radius, zero),
        (half, half, height),
        (-half, half, height),
        (-half, -half, height),
        (half, -half, height),
    ]


def direct_angle_sum(height):
    """Sum the three vertex cosines of each of the 56 distinct triangles."""
    points = square_antiprism(height)
    total = Decimal(0)
    count = 0
    for triangle in combinations(range(8), 3):
        for vertex in triangle:
            endpoint_1, endpoint_2 = [i for i in triangle if i != vertex]
            vector_1 = tuple(
                a - b for a, b in zip(points[endpoint_1], points[vertex])
            )
            vector_2 = tuple(
                a - b for a, b in zip(points[endpoint_2], points[vertex])
            )
            dot = sum(a * b for a, b in zip(vector_1, vector_2))
            norm_1 = sum(a * a for a in vector_1).sqrt()
            norm_2 = sum(a * a for a in vector_2).sqrt()
            total += dot / (norm_1 * norm_2)
            count += 1
    assert count == 168
    return total


def closed_form(height):
    s = Decimal(2).sqrt()
    d_minus = (height * height + 1 - 1 / s).sqrt()
    d_plus = (height * height + 1 + 1 / s).sqrt()
    radial = 1 + s + (s - 1) / d_minus + (s + 1) / d_plus
    vertical = 2 * height * (1 / d_minus + 1 / d_plus)
    return 4 * (radial * radial + vertical * vertical - 7)


def published_value():
    s = Decimal(2).sqrt()
    root5 = Decimal(5).sqrt()
    rootw = (5 + 4 * s).sqrt()
    return 16 * (
        Decimal(4) / 5
        + 1 / s
        + 1 / root5
        + 4 * (1 + s) / (root5 * rootw)
        + (3 + 2 * s) / rootw
        - 1 / (5 + 4 * s)
    )


def numerical_diagnostics(root_lower, root_upper):
    with localcontext() as context:
        context.prec = 80
        s = Decimal(2).sqrt()
        h0 = (1 + 2 * s).sqrt() / 2
        h1 = Decimal(489) / 500
        source_value = published_value()
        direct0 = direct_angle_sum(h0)
        direct1 = direct_angle_sum(h1)
        tolerance = Decimal("1e-70")
        assert abs(direct0 - source_value) < tolerance
        assert abs(direct0 - closed_form(h0)) < tolerance
        assert abs(direct1 - closed_form(h1)) < tolerance
        assert direct1 > direct0
        root_midpoint = (root_lower + root_upper) / 2
        h_star = Decimal(root_midpoint.numerator) / root_midpoint.denominator
        direct_star = direct_angle_sum(h_star)
        assert abs(direct_star - closed_form(h_star)) < tolerance
        print("\nINDEPENDENT 168-ANGLE DECIMAL DIAGNOSTICS: PASS")
        print(f"  h0 = {h0:.40f}")
        print(f"  h1 = {h1:.40f}")
        print(f"  F(h0) = {direct0:.40f}")
        print(f"  F(h1) = {direct1:.40f}")
        print(f"  improvement = {direct1 - direct0:.40f}")
        print(f"  h_star = {h_star:.24f}")
        print(f"  F(h_star) = {direct_star:.24f}")
        print("  Published expression and closed form agree with the direct sum.")


if __name__ == "__main__":
    exact_certificate()
    certified_root_lower, certified_root_upper = interval_certificates()
    numerical_diagnostics(certified_root_lower, certified_root_upper)

